Thermodynamic-Dynamic Interrelations in Glass-Forming Polymer Fluids

We utilize the lattice cluster theory (LCT) of polymer fluids to show that the configurational entropy, enthalpy, and internal energy are all closely interrelated, as suggested by recent measurements by Caruthers and Medvedev, so that the generalized entropy theory (GET) of glass formation, a combination of the LCT and Adam-Gibbs model, can be recast in terms of any of these thermodynamic properties as a matter of convenience. Thermodynamic scaling, a form of density-temperature scaling exhibited by dynamic and some thermodynamic properties, is used to assess which thermodynamic properties are most naturally linked to dynamics, and we explore the origin of this scaling by both direct calculations based on the GET and molecular dynamics simulations of a coarse-grained polymer model. Through a combination of our comprehensive modeling of thermodynamic properties using the LCT and the highly predictive GET model for how the fluid thermodynamics relate to its dynamics, along with simulation results confirming these theoretical frameworks, we obtain insights into thermodynamic aspects of collective motion and the slow $\beta$-relaxation processes of glass-forming liquids.

==> Run.py <==
import sys, os, glob
from subprocess import call

List = sorted(glob.glob('*.tex'))
if len(List)==1:
	Fname = List[0].split('.')[0]
else:
	print('More than one tex file! Check.', List)
	sys.exit(0)

#====run latex
call('latex {}.tex'.format(Fname), shell=True)

call('bibtex {}.aux'.format(Fname), shell=True)

call('latex {}.tex'.format(Fname), shell=True)
call('latex {}.tex'.format(Fname), shell=True)

call('dvipdf {}.dvi'.format(Fname), shell=True)

call('open {}.pdf'.format(Fname), shell=True)

#====delete files
List = ['aux', 'bbl', 'blg', 'dvi', 'log']
#for f in List:
#	call('rm -rf *.{}'.format(f), shell=True)

#call('rm -rf acs-* Notes.*', shell=True)

